Exploring Changing-look Active Galactic Nuclei with the Sloan Digital Sky Survey V: First Year Results

"Changing-look" active galactic nuclei (CL-AGNs) challenge our basic ideas about the physics of accretion flows and circumnuclear gas around supermassive black holes. Using first-year Sloan Digital Sky Survey V (SDSS-V) repeated spectroscopy of nearly 29,000 previously known AGNs, combined with dedicated follow-up spectroscopy, and publicly available optical light curves, we have identified 116 CL-AGNs where (at least) one broad emission line has essentially (dis-)appeared, as well as 88 other extremely variable systems. Our CL-AGN sample, with 107 newly identified cases, is the largest reported to date, and includes $\sim0.4\%$ of the AGNs reobserved in first-year SDSS-V operations. Among our CL-AGNs, 67% exhibit dimming while 33% exhibit brightening. Our sample probes extreme AGN spectral variability on months to decades timescales, including some cases of recurring transitions on surprisingly short timescales ($\lesssim 2$ months in the rest frame). We find that CL events are preferentially found in lower-Eddington-ratio ($f_{Edd}$) systems: Our CL-AGNs have a $f_{Edd}$ distribution that significantly differs from that of a carefully constructed, redshift- and luminosity-matched control sample (Anderson-Darling test yielding $p_{\rm AD}\approx 6\times10^{-5}$; median $f_{Edd}\approx0.025$ vs. $0.043$). This preference for low $f_{Edd}$ strengthens previous findings of higher CL-AGN incidence at lower $f_{Edd}$, found in smaller samples. Finally, we show that the broad MgII emission line in our CL-AGN sample tends to vary significantly less than the broad H$\beta$ emission line. Our large CL-AGN sample demonstrates the advantages and challenges in using multi-epoch spectroscopy from large surveys to study extreme AGN variability and physics.

==> anc/table5_mrt.txt <==
Title: Exploring Changing-look Active Galactic Nuclei with the Sloan Digital Sky Survey V:
    First Year Results
Authors: Grisha Zeltyn, Benny Trakhtenbrot, Michael Eracleous, Qian Yang, Paul Green, Scott F. Anderson,
    Stephanie LaMassa, Roberto J. Assef, Franz E. Bauer, W.N. Brandt, Megan C. Davis, Sara E. Frederick,
    Logan B. Fries, Norman A. Grogin, Muryel Guolo,, Lorena Hernández-García, Anton M. Koekemoer, Mirko Krumpe,
    Xin Liu, Mary Loli Martínez-Aldama, Claudio Ricci, Donald P. Schneider, Yue Shen, Marzena Śniegowska, 
    Matthew J. Temple, Jonathan R. Trump, Yongquan Xue, Joel R. Brownstein, Tom Dwelly, Sean Morrison, 
    Dmitry Bizyaev, Kaike Pan, Juna A. Kollmeier
Table: Robust CL-AGNs and EVQs identified in this work
================================================================================
Byte-by-byte Description of file: table5_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1- 19 A19    ---      Name    SDSS Identifier 
  21- 28 F8.6   ---      z       Redshift
  30- 40 A11    mjd      Epochs  Epochs of earliest and latest spectra, comma separated
  42- 50 A9     ---      Class   Event type (1)
  52- 56 F4.2   ---	 CHa	 Ha emission line change parameter (2)
  58- 65 F7.2   ---	 CHb	 Hb emission line change parameter (2)
  67- 72 F5.2   ---	 CMgII	 MgII emission line change parameter (2)
  74- 78 F4.2   ---	 CCIII	 CCIII emission line change parameter (2)
  80- 83 F4.2   ---	 CCIV	 CCIV emission line change parameter (2)
  85- 85 I1     ---	 Spec	 Ancillary spectroscopy (3)
  87- 87 I1     ---	 Opt	 Ancillary optical photometry (4)
  89- 89 I1     ---	 WISE	 Ancillary wise data (5)
  91-113 A23    ---      Notes   References (6)
--------------------------------------------------------------------------------
Note (1): Event type --
    CL-AGN = Changing-look AGN (non-RM);
    CL-AGN RM = Changing-look AGN (RM)
    EVQ = Extremely variable quasar.
Note (2): Emission line change parameter --
    The line variation parameter, as defined by Equation 1;
    For CL-AGNs from our core sample (``Class'': CL-AGN), these values are calculated using the decomposed, narrow-line subtracted spectra; 
    For EVQs and RM CL-AGNs (``Class'': EVQ and CL-AGN RM, respectively), these values are calculated directly from the observed spectra.
Note (3): Ancillary spectroscopy --
    0 = no follow-up spectroscopy taken;
    1 = follow-up spectroscopy is inconclusive;
    2 = follow-up spectroscopy confirms the SDSS-V spectroscopy.
Note (4): Ancillary optical photometry --
    1 = the available photometric data are irrelevant or inconclusive for our work;
    2 = photometric data confirm concurrent spectral changes.
Note (5): Ancillary wise data --
    0 = no relevant WISE data;
    1 = trend in WISE light curve does not match concurrent spectral changes;
    2 = trend in WISE light curve matches concurrent spectral changes.
Note (6):  References --
    new = Object does not appear in any previous work, to the best of the authors' knowledge;
    L15 = Noted by LaMassa et al, (2015) [2015ApJ...800..144L];
    M16 = Noted by MacLeod et al. (2016) [2016MNRAS.457..389M];
    R16 = Noted by Ryan et al. (2016) [2016ApJ...826..188R];
    Y18 = Noted by Yang et al. (2018) [2018ApJ...862..109Y];
    H19 = Noted by Hutsemékers et al. (2019) [2019A&A...625A..54H];
    M19 = Noted by MacLeod et al. (2019) [2019ApJ...874....8M];
    G20 = Noted by Graham et al. (2020) [2020MNRAS.491.4925G];
    G22 = Noted by Green et al. (2022) [2022ApJ...933..180G];
    Z22 = Noted by Zeltyn et al. (2022) [2022ApJ...939L..16Z];
    G24 = Noted by Guo et al. (2024) [2024ApJS..270...26G].
--------------------------------------------------------------------------------
J000719.90+253128.6 0.559321 56543,59217 EVQ                  2.10   1.26            0 1 2 new                     
J000750.51+005815.2 0.345113 52903,59202 CL-AGN               2.91                   0 1 0 new                     
J001103.49+010032.6 0.485892 55478,59202 CL-AGN              -2.03   2.82            0 1 1 new                     
J001133.95-000001.1 0.44707  52518,59202 EVQ                  1.67   2.21            0 1 0 new                     
J001333.96+014506.8 0.881555 55511,59202 CL-AGN                      2.34            0 1 0 new                     
J002956.65+010537.2 0.373015 55447,59167 EVQ         2.00     2.15                   0 1 1 new                     
J003242.74+003110.9 0.360592 51782,59167 EVQ                  2.29                   0 2 2 new                     
J003841.53+000226.7 0.649649 55182,59187 CL-AGN               4.12   1.39            0 1 2 new                     
J003849.27-011722.4 0.500226 55827,59187 EVQ                  1.32   2.05            0 1 2 new                     
J004459.09-010629.3 0.228215 52531,59187 CL-AGN      3.19     5.06                   2 1 2 new                     
J004616.68+000249.1 0.4531   52199,59187 CL-AGN               4.26   5.13            0 2 2 new                     
J011536.11+003352.4 0.364029 55481,59192 CL-AGN      1.87     2.65   2.00            2 2 0 new                     
J011851.07-010417.3 0.573171 52202,59164 CL-AGN               2.25   2.15            0 1 0 new                     
J011943.50-010858.5 0.497391 52202,59164 EVQ                  1.07   2.47            0 2 2 new                     
J012025.45+142727.9 0.263752 56211,59219 CL-AGN      2.73     3.57                   0 1 0 new                     
J012150.93+145344.0 0.593289 55830,59199 EVQ                  2.07   1.49            0 1 0 new                     
J012256.19-000252.6 0.340502 51817,59164 CL-AGN               3.66                   0 1 2 G22                     
J012416.34+004052.2 0.594002 55484,59203 CL-AGN               2.62   2.24            0 1 0 new                     
J012452.64+000958.9 0.267199 52209,59203 EVQ         1.74     2.02                   0 2 2 new                     
J012524.66+001935.9 1.662356 56989,59203 CL-AGN                      2.95 -6.80 1.70 0 1 0 new                     
J012716.17-003557.7 0.371335 57373,59203 EVQ         2.56     1.08                   0 1 2 new                     
J012839.76+003342.5 0.434354 55501,59203 CL-AGN    -19.00     1.00                   0 1 1 new                     
J012946.72+150457.3 0.364851 51898,59199 CL-AGN               3.54                   2 2 2 M19                     
J012953.16-003104.3 0.487809 57373,59203 EVQ                  1.77   3.28            0 1 1 new                     
J013309.79-000107.7 0.393807 57373,59203 CL-AGN      1.12     1.17   4.93            0 1 1 new                     
J013944.05-004251.5 0.471326 55483,59166 CL-AGN               2.17   8.60            0 1 1 new                     
J014022.54+002629.7 1.857251 56902,59166 EVQ                         2.21  3.83 2.44 0 1 0 new                     
J014128.85+003712.2 0.814749 55205,59166 CL-AGN                      4.21            0 2 1 new                     
J014209.02-005050.0 0.132549 51788,59191 CL-AGN      1.84     4.04                   0 1 0 new                     
J015105.80-003426.4 0.335108 51793,59221 EVQ                  2.33                   0 1 0 new                     
J015108.82+003517.2 0.875433 55182,59165 CL-AGN               2.86   1.51            0 1 1 new                     
J015717.74+004108.4 0.389593 55478,59165 EVQ         1.71     2.80   2.73            0 1 2 new                     
J015854.50+001307.3 0.145004 55449,59165 CL-AGN      1.57     2.37                   2 1 1 new                     
J015957.64+003310.5 0.31205  51871,59165 CL-AGN      6.64 -1577.34                   0 1 0 L15,R16,M16,Y18,H19,M19 
J020428.59-031013.7 0.359745 58069,59169 EVQ         1.07     1.00   2.01            1 1 2 new                     
J020649.48-041452.7 0.138743 57742,59226 CL-AGN      3.73     4.46                   2 2 2 new                     
J020719.49-033600.7 0.560031 57336,59226 EVQ                  2.91   1.77            0 1 1 new                     
J021122.60-021129.8 0.210883 56986,59200 EVQ         1.26     2.15                   0 1 2 new  
J022105.64-044101.5 0.198636 56397,59252 CL-AGN RM   2.97     2.38                   0 1 2 new
J022907.77+003755.0 0.458884 52643,59165 EVQ                  3.09   3.09            0 1 0 new                     
J023029.63+004305.0 2.586888 55455,59191 EVQ                               2.10 2.59 0 1 0 new                     
J023112.11-002056.3 0.643731 55445,59165 EVQ                  2.02   1.45            0 2 2 new                     
J023128.98+011250.2 0.600864 52641,59165 EVQ                  0.91   4.10            0 1 2 new                     
J023427.80+010921.9 0.739439 55234,59165 CL-AGN               5.60   1.79            0 1 0 new                     
J023904.10-004410.8 0.567837 56602,59166 CL-AGN               1.36   2.28            0 1 0 new                     
J023958.89-000901.2 0.394828 55458,59166 CL-AGN      6.52     1.59                   0 1 2 new                     
J024508.68+003710.7 0.29935  51871,59166 CL-AGN      2.12     2.52                   2 1 0 G22                     
J024510.20-000628.1 2.132256 55450,59166 EVQ                         1.29  1.48 5.21 0 2 0 new                     
J024637.95-004105.4 0.85716  52177,59222 EVQ                         3.65            0 2 0 new                     
J024712.91-011106.2 0.486331 52177,59166 EVQ                  2.04   1.67            0 1 0 new                     
J025515.09+003740.5 1.012572 52614,59193 CL-AGN                      3.14            0 1 0 new                     
J073716.39+380202.4 0.550421 57746,59250 EVQ                  2.20   1.52            0 1 2 new                     
J073916.52+315814.3 0.727763 55539,59164 CL-AGN               2.74   2.12            0 2 0 new                     
J074147.21+303243.1 0.697918 52232,59146 EVQ                  2.02   1.66            0 2 2 new                     
J074314.98+383829.8 0.352608 51873,59147 EVQ                  2.50                   0 1 2 new                     
J074511.98+380911.3 0.23648  51873,59163 EVQ         1.56     2.01                   2 1 0 M19                     
J075225.29+284728.5 0.772837 55535,59164 CL-AGN               2.56   4.86            0 1 0 new                     
J075827.30+342457.5 0.562246 55488,59165 EVQ                  3.84   1.67            0 1 2 new                     
J075934.95+322143.3 0.26888  52583,59167 CL-AGN      2.33     3.70                   2 1 2 new                     
J080020.23+315414.2 1.659855 54537,59167 EVQ                         4.45  3.27 5.09 0 1 0 new                     
J080133.29+341737.6 0.337982 52584,59165 CL-AGN               4.93                   2 1 0 new                     
J080709.93+205901.8 0.314605 53330,59229 EVQ         1.77     2.70                   0 1 2 new                     
J080711.72+194439.7 0.347745 53315,59229 CL-AGN               3.49                   2 2 2 new                     
J080717.58+251758.7 0.383252 52670,59230 CL-AGN               4.42                   0 1 2 new                     
J080803.27+325145.6 0.631568 55505,59167 CL-AGN               3.32   1.91            0 1 2 new                     
J080832.67+260130.3 0.459197 55536,59202 EVQ         1.33     2.53   2.68            0 1 1 new                     
J080838.73+273252.4 0.47762  55858,59202 CL-AGN      2.35     2.20   1.16            0 1 0 new                     
J081009.62+211625.8 0.769466 55630,59229 CL-AGN               0.10   2.96            0 1 0 new                     
J081051.52+325251.9 0.705579 54774,59167 EVQ                  2.13   2.37            0 1 2 new                     
J081116.71+320935.4 0.15368  52318,59232 EVQ         1.55     3.06                   1 2 2 new                     
J081127.88+222045.3 0.312202 52943,59204 EVQ         1.87     2.31                   0 1 0 new                     
J081314.19+215550.8 0.454432 58523,59229 CL-AGN               1.64 -22.21            0 1 0 new                     
J081338.47+215349.9 0.548448 53330,59229 CL-AGN               1.93   3.12            0 1 2 new                     
J081352.60+243903.6 0.651118 58433,59230 CL-AGN               2.19   1.11            0 1 0 new                     
J081429.24+265241.5 0.284569 52670,59202 EVQ         1.70     2.28                   0 1 2 new                     
J081537.56+384303.2 0.506738 55269,59257 CL-AGN             -11.42   2.08            0 1 0 new                     
J082018.50+344141.0 0.497461 52295,59169 CL-AGN               4.34   3.44            0 1 2 new                     
J082039.62+391759.1 0.87603  55272,59169 EVQ                  4.50   2.05            0 1 2 new                     
J082459.79+315932.5 1.475583 58162,59199 EVQ                         1.39  2.27      0 1 0 new                     
J082526.43+274205.8 0.340195 58157,59195 EVQ         1.34     2.03                   0 1 0 new                     
J082537.64+320443.7 0.719988 58130,59199 CL-AGN               2.63   1.80            0 1 1 new                     
J083000.36+343238.8 0.739263 52668,59197 EVQ                  3.39   3.27            0 2 2 new                     
J083414.18+270101.6 1.071886 58429,59222 CL-AGN                      2.32            0 1 0 new                     
J083537.26+314209.9 1.813543 54561,59199 EVQ                         2.29  2.23 1.97 0 1 0 new                     
J083542.72+035353.8 0.882281 55647,59288 EVQ                  2.87   1.43            0 2 2 new                     
J083716.47+035606.1 0.063482 52646,59288 CL-AGN      2.36     3.15                   2 1 2 new                     
J083754.66+040007.2 0.563324 52646,59288 EVQ                  3.21   2.09            0 2 2 new                     
J084047.47+370701.1 0.525236 52320,59227 EVQ                  1.40   2.88            0 1 0 new                     
J084158.34+035851.7 0.696807 55533,59280 CL-AGN               1.95   3.40            0 1 0 new                     
J084528.72-002723.3 0.154388 51901,59222 CL-AGN      2.75     1.90                   2 1 0 new                     
J084637.65+000024.5 0.257489 51901,59227 CL-AGN      2.94     4.87                   0 1 2 new                     
J084924.70+002049.7 0.508254 55513,59227 CL-AGN               2.08   6.35            0 1 2 new                     
J085321.89+010216.7 0.213946 51912,59252 CL-AGN      1.66     2.41                   0 1 0 new                     
J085337.26+014303.6 0.058189 51913,59252 CL-AGN      4.77                            1 1 2 new                     
J085502.14+520137.7 1.884805 56739,59232 EVQ                         2.64  1.02 4.97 0 1 0 new                     
J085512.13+032950.6 0.124046 52225,59304 CL-AGN      6.13     4.40                   2 1 2 new                     
J090254.12+015429.1 0.166121 51924,59208 CL-AGN      3.13                            0 1 0 new                     
J090315.11+010623.1 0.121657 51924,59257 CL-AGN      2.52     2.06                   1 1 2 new                     
J090315.87-000710.1 0.845034 55532,59253 CL-AGN               3.13   2.89            0 1 0 new                     
J090457.90+010423.1 0.278855 51929,59257 EVQ         2.05     2.10                   2 1 2 new                     
J090459.92-004206.9 0.282439 51929,59253 CL-AGN      2.67     2.89                   2 1 0 new                     
J090535.77-004039.9 0.793011 51929,59254 CL-AGN               3.17   2.01            0 1 2 new                     
J090550.30+003948.1 0.354041 51929,59254 CL-AGN               4.99                   0 1 0 new                     
J090612.02+014412.0 0.588482 55540,59257 CL-AGN               2.96   2.56            0 1 2 new                     
J090624.60+505549.5 0.478108 57067,59232 CL-AGN                    -33.86            0 1 0 new                     
J090826.74+002137.4 0.162574 51955,59257 CL-AGN      2.63     2.91                   1 1 0 new                     
J090903.50-005928.9 2.440956 55240,59253 EVQ                               1.35 2.04 0 1 0 new                     
J091156.22-005140.4 0.570337 55240,59257 EVQ                  1.53   2.20            0 1 1 new                     
J091445.19+000648.8 0.560135 55535,59292 EVQ                  2.24   1.57            0 2 2 new                     
J091459.16+050243.4 0.142516 52652,59309 CL-AGN      2.28     2.18                   0 1 0 new                     
J091649.41+000031.6 0.222549 51955,59257 CL-AGN      4.60     3.14                   0 1 2 new                     
J092158.92+034235.7 0.323627 52252,59292 EVQ                  3.28                   0 1 2 new                     
J092313.53+043445.0 0.65682  52707,59292 CL-AGN               3.06   1.39            0 2 2 new                     
J092629.23-000605.7 0.201324 52000,59227 CL-AGN      2.47     2.19                   1 1 2 new                     
J092702.31+043308.2 0.321793 52254,59306 EVQ         2.38     3.34                   1 1 2 M19                     
J092739.77+050312.6 0.126061 52707,59292 CL-AGN      2.49     3.24                   0 1 0 new                     
J092814.62+005631.0 0.405275 51965,59232 EVQ                  2.16                   0 1 2 new                     
J092957.88+001508.7 0.800271 55534,59310 CL-AGN               1.43   4.62            0 2 2 new                     
J093041.65+011842.1 2.396249 55660,59232 CL-AGN                                 5.36 0 1 0 new                     
J093149.46+014333.5 0.356612 51965,59318 EVQ                  2.06                   0 2 2 new                     
J093209.96+040319.9 0.275805 52264,59284 CL-AGN      4.23     3.19                   0 1 2 new                     
J093322.83+010120.9 0.159933 51965,59310 CL-AGN      4.25     2.94                   0 1 2 new                     
J093614.70+012105.9 0.302738 52026,59280 CL-AGN      3.62     5.66                   0 1 0 new                     
J103723.72+363341.6 0.519399 55575,59350 CL-AGN               2.30   6.73            0 1 1 new                     
J112256.45+435227.7 1.582557 53062,59252 EVQ                         1.46  2.61      0 2 0 new                     
J112518.07+272452.8 0.564341 56329,59293 EVQ                  3.79   2.55            0 1 1 new                     
J112536.33+303915.9 0.575978 56362,59311 CL-AGN               4.29   2.34            0 1 2 new                     
J112825.59+565646.1 0.615026 56683,59254 CL-AGN               3.80   1.44            0 1 0 new                     
J112951.94+233237.3 0.514746 56274,59291 EVQ                  2.89   1.95            1 2 2 new                     
J113025.21+304033.7 0.842421 53430,59311 CL-AGN                      2.72            0 2 2 new                     
J113118.43+581841.8 0.311977 52409,59254 CL-AGN      1.77     2.35                   2 1 0 new                     
J113200.64+292603.9 0.578446 53795,59311 EVQ                  2.18   1.41            0 2 2 new                     
J113311.19+591357.9 2.79157  56666,59281 EVQ                               1.33 2.21 0 1 1 new                     
J113333.82+592152.5 0.486347 56666,59254 CL-AGN               1.33   2.17            1 1 2 new                     
J113457.21+292502.4 0.392179 53795,59311 CL-AGN               2.64                   2 2 0 new                     
J115705.84+560749.5 0.653877 52790,59255 EVQ                  2.17   1.62            0 2 2 new                     
J121345.97+484419.4 0.494173 53117,59257 EVQ                  2.53   2.57            1 1 2 new                     
J121618.00+515946.1 0.623324 52430,59256 CL-AGN               3.26   1.58            2 1 0 new                     
J122013.56+520206.3 0.27803  52374,59256 EVQ         3.10     5.50                   0 1 2 new                     
J122334.95+281544.0 2.274074 56356,59265 EVQ                         1.67  1.68 2.37 0 1 0 new                     
J132457.29+480241.3 0.271847 52759,59317 CL-AGN      2.58     2.94                   1 1 0 M16,H19,M19             
J133244.09+141943.5 0.59958  53847,59292 EVQ                  2.02   1.50            0 1 2 new                     
J135157.54+533839.6 1.519408 56426,59339 EVQ                         1.08  1.95 2.23 0 2 0 new                     
J135415.55+515925.9 0.319749 52465,59315 CL-AGN      3.34     5.96                   0 1 0 G22                     
J135544.26+531805.2 1.572692 56426,59339 EVQ                         1.16  1.44 2.01 0 1 2 new                     
J135704.22+553414.8 0.491954 56487,59281 EVQ                  1.80   2.05            0 1 2 new                     
J135726.62+553736.0 2.363621 57428,59281 CL-AGN                            5.55 6.70 0 2 1 new                     
J135750.26+614309.0 0.737404 56419,59280 CL-AGN               4.17   2.76            0 2 2 new                     
J135925.58+612603.8 0.502968 56419,59280 EVQ                  2.28   1.69            0 1 0 new                     
J140037.13+622132.9 0.075293 52353,59309 CL-AGN      1.75     2.23                   2 1 0 new                     
J140104.00+633733.2 1.698609 56396,59280 EVQ                         1.54  2.97 4.32 0 1 0 new                     
J140219.42+554556.4 0.76352  56487,59312 CL-AGN               0.90   2.17            0 1 0 new                     
J140515.59+542458.0 0.083262 53088,59281 CL-AGN      3.40     5.87                   2 2 2 new                     
J140836.66+620103.9 2.618734 56419,59309 EVQ                               0.26 2.17 0 1 0 new   
J141144.12+531508.6 0.923187 56397,59252 CL-AGN RM           -1.18                   0 2 2 new
J141634.37+515849.3 0.989376 56415,59223 CL-AGN RM   2.05     1.70                   0 2 2 new
J142310.50+045455.1 0.607454 52049,59352 EVQ                  3.18   2.75            0 1 0 M19                     
J142613.05+321212.3 0.523328 55652,59343 CL-AGN               2.24   2.29            0 1 2 new                     
J142651.49+351924.5 1.754633 53144,59283 EVQ                         1.58  1.75 2.60 0 1 2 new                     
J142813.06+045247.6 0.445953 52027,59352 CL-AGN               2.12   2.12            0 1 0 new                     
J142835.15+305639.6 0.673064 55652,59343 CL-AGN                      2.95            0 1 1 new                     
J143421.57+044137.2 0.906706 55682,59289 EVQ                  0.69   3.07            0 1 2 G24                     
J143438.23+034121.9 0.331644 55682,59289 CL-AGN      2.08    -3.70                   0 1 0 new                     
J143732.94+355947.1 0.370782 53115,59326 CL-AGN               3.90                   0 1 2 new                     
J144024.60+345624.2 0.752449 55272,59326 CL-AGN               2.79   1.86            0 1 1 new                     
J144133.10+051633.5 0.782236 55684,59375 EVQ                  2.04   1.65            0 1 1 new                     
J144731.89+342921.1 0.387996 58514,59326 CL-AGN      1.56     1.93   2.34            0 2 2 new                     
J153144.80+395542.2 0.752683 53149,59387 EVQ                  2.48   1.49            0 2 2 new                     
J155829.36+271714.2 0.090296 52817,59304 EVQ         1.99     2.33                   2 2 2 G20               
J160451.30+553223.5 0.312626 57897,59343 EVQ         1.71     2.46                   2 2 0 G24                     
J160541.37+335021.4 0.831624 58251,59376 EVQ                  2.14   1.49            0 1 0 new                     
J160730.23+560305.6 0.717069 58253,59343 CL-AGN               3.26   2.11            0 2 2 G24                     
J160738.15+472349.1 0.516701 57894,59381 CL-AGN               5.52   2.88            0 1 2 new                     
J161003.12+543627.9 0.267623 56804,59324 CL-AGN      3.64  -101.43                   0 1 2 new                     
J161734.42+490211.9 0.880448 57895,59383 CL-AGN               5.54   0.98            0 2 0 new                     
J161832.10+431129.6 0.504385 56076,59312 EVQ                  1.32   3.27            0 1 0 new                     
J162829.18+432948.6 0.260285 52057,59312 CL-AGN      2.93     4.22                   1 2 2 M19,Z22,G24             
J163110.02+384457.4 0.583915 52790,59312 CL-AGN               3.08   3.30            0 1 2 M19                     
J163345.19+441150.1 0.768656 56097,59312 EVQ                  2.23   1.48            0 1 0 new                     
J164348.61+390939.1 0.675179 56090,59374 EVQ                  2.20   2.61            0 2 0 new                     
J164407.45+491912.0 0.481326 57186,59376 EVQ                  2.28   1.08            0 1 1 new                     
J165234.96+393733.4 0.641484 56074,59374 CL-AGN               2.46   1.84            2 1 2 new                     
J165252.60+360057.4 0.280965 52409,59315 EVQ         1.81     2.40                   2 1 2 new                     
J170643.86+412109.1 1.769442 58041,59370 EVQ                         0.89  1.78 4.13 0 1 1 new                     
J211834.39+005322.2 0.451338 55469,59372 CL-AGN      2.87     2.60   2.16            0 1 1 new                     
J212928.91+000415.9 0.180379 52945,59159 CL-AGN      3.33     2.17                   2 1 0 new                     
J213517.46+002020.4 0.181268 55452,59375 CL-AGN      2.03     1.29                   0 1 0 new                     
J220946.60-003822.8 0.088949 55499,59386 CL-AGN      2.91     2.54                   2 1 0 new                     
J221003.68-005054.7 0.388194 55481,59386 EVQ         2.45     3.07   2.53            0 1 2 new                     
J221026.83-001721.1 0.44867  55481,59386 CL-AGN      5.93     3.96   3.10            1 2 2 new                     
J221055.80-001702.4 0.657455 55499,59386 CL-AGN            -442.10   3.34            0 1 1 new                     
J221301.55-004714.9 1.68995  58038,59386 EVQ                         1.18  1.20 5.18 0 1 0 new                     
J222210.54+203340.7 0.568833 56101,59376 CL-AGN               1.87   6.66            0 1 2 new                     
J222306.32+194431.6 0.259936 56956,59376 CL-AGN      1.88     2.49                   0 1 0 new                     
J222515.86+212758.3 0.882035 56960,59376 CL-AGN               3.72   1.19            0 1 0 new                     
J225350.57+193842.6 0.432824 56959,59166 EVQ         1.28     1.58   2.05            0 1 0 new                     
J232710.20+245645.9 0.694549 56570,59188 EVQ                  2.69   1.45            0 1 0 new                     
J233650.69+004042.5 0.161514 55449,59164 CL-AGN      3.36     2.76                   2 1 0 new                     
J233830.25+002501.8 0.463811 52525,59164 EVQ                  2.48   2.43            0 1 0 new                     
J235042.15-010425.0 0.396912 55451,59192 CL-AGN      2.46     2.05                   0 1 0 new                     
J235214.78+005103.3 0.602111 56959,59165 CL-AGN             -17.02   2.68            0 1 0 new                     
J235439.15+005751.9 0.389755 52523,59190 EVQ                  2.00                   2 2 2 G20               
J235720.13-005830.0 0.339078 52203,59190 CL-AGN               2.45                   0 1 0 new                     
J235720.19+004012.8 0.220698 55477,59190 CL-AGN      3.54     2.53                   0 1 0 new                   


==> anc/table6_mrt.txt <==
Title: Exploring Changing-look Active Galactic Nuclei with the Sloan Digital Sky Survey V:
    First Year Results
Authors: Grisha Zeltyn, Benny Trakhtenbrot, Michael Eracleous, Qian Yang, Paul Green, Scott F. Anderson,
    Stephanie LaMassa, Roberto J. Assef,      Franz E. Bauer, W.N. Brandt, Megan C. Davis, Sara E. Frederick,
    Logan B. Fries, Norman A. Grogin, Muryel Guolo,, Lorena Hernández-García, Anton M. Koekemoer, Mirko Krumpe,
    Xin Liu, Mary Loli Martínez-Aldama, Claudio Ricci, Donald P. Schneider, Yue Shen, Marzena Śniegowska, 
    Matthew J. Temple, Jonathan R. Trump, Yongquan Xue, Joel R. Brownstein, Tom Dwelly, Sean Morrison, 
    Dmitry Bizyaev, Kaike Pan, Juna A. Kollmeier
Table: Spectral measurements of CL-AGNs
================================================================================
Byte-by-byte Description of file: table6_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label                 Explanations
--------------------------------------------------------------------------------
   1- 19 A19    ---       Name                  SDSS Identifier 
  21- 28 F8.6   ---       z                     Redshift
  30- 33 A4     ---       Spec. complex         Emission line complex which the spectral measurement are based on
  35- 38 F4.1   ---       log(L/(erg s^-1))     Luminosity used for mass estimate (1)
  40- 44 I5.    km s^-1   FWHM		        Emission line FWHM
  46- 49 F4.1   ---       log(M/M_sun)          Estimated black hole mass
  51- 54 F4.1   ---       log(Lbol/(erg s^-1))  Bolometric luminosity (2)
  56- 61 F5.3   ---       log(f_Edd)            Eddington ratio
--------------------------------------------------------------------------------
Note (1): Luminosity used for mass estimate --
    If "Spec. complex" = Ha: Ha luminosity;
    If "Spec. complex" = Hb: Luminosity at 5100A;
    If "Spec. complex" = MgII: Luminosity at 3000A.
Note (2): Bolometric luminosity --
    If "Spec. complex" = Ha or Hb: Luminosity at 5100A times 9.26;
    If "Spec. complex" = MgII: Luminosity at 3000A times 5.15.
--------------------------------------------------------------------------------
J000750.51+005815.2 0.345113 Ha   42.3  7203 8.37 44   -2.56
J001103.49+010032.6 0.485892 Ha   42.4  3774 7.82 44.7 -1.34
J001333.96+014506.8 0.881555 MgII 44.2  3747 8.2  44.9 -1.43
J003841.53+000226.7 0.649649 MgII 44.7  5690 8.83 45.4 -1.62
J004459.09-010629.3 0.228215 Ha   42.3  5228 8.07 44.8 -1.43
J004616.68+000249.1 0.4531   MgII 43.3  4177 7.74 44.1 -1.87
J011536.11+003352.4 0.364029 Ha   42.4  7371 8.44 44.4 -2.26
J011851.07-010417.3 0.573171 MgII 44.1  4515 8.28 44.8 -1.64
J012025.45+142727.9 0.263752 Ha   41.9  5850 7.97 43.8 -2.32
J012256.19-000252.6 0.340502 Ha   42.2  4633 7.9  44.4 -1.7
J012416.34+004052.2 0.594002 MgII 44.1  4381 8.24 44.8 -1.62
J012524.66+001935.9 1.662356 MgII 44.6  9373 9.22 45.3 -2.07
J012839.76+003342.5 0.434354 Ha   41.8  4827 7.72 44.3 -1.6
J012946.72+150457.3 0.364851 Ha   43.4  7878 9.06 45.5 -1.73
J013309.79-000107.7 0.393807 Ha   41.8  1780 6.82 44.1 -0.947
J013944.05-004251.5 0.471326 Ha   41.9  1760 6.88 44.6 -0.505
J014128.85+003712.2 0.814749 MgII 44.5  3975 8.43 45.2 -1.36
J014209.02-005050.0 0.132549 Ha   41.5  7412 7.94 44.6 -1.47
J015108.82+003517.2 0.875433 MgII 44.7  3417 8.42 45.4 -1.15
J015854.50+001307.3 0.145004 Ha   41.3  1475 6.4  44.2 -0.384
J015957.64+003310.5 0.31205  Ha   42.6  3408 7.83 44.8 -1.25
J020649.48-041452.7 0.138743 Ha   41.8  4628 7.7  44.4 -1.47
J023427.80+010921.9 0.739439 MgII 44.4  4574 8.49 45.1 -1.52
J023904.10-004410.8 0.567837 Ha   41.7 34793 9.46 44.9 -2.72
J023958.89-000901.2 0.394828 Ha   42.5  2453 7.48 44   -1.7
J024508.68+003710.7 0.29935  Ha   42.5  3164 7.74 44.8 -1.14
J025515.09+003740.5 1.012572 MgII 45    8051 9.32 45.7 -1.79
J073916.52+315814.3 0.727763 MgII 44.4  5620 8.65 45.1 -1.72
J075225.29+284728.5 0.772837 MgII 44.2  3829 8.22 45   -1.44
J075934.95+322143.3 0.26888  Ha   42.5  3477 7.82 45.2 -0.826
J080133.29+341737.6 0.337982 Ha   42.8  4171 8.13 44.9 -1.37
J080711.72+194439.7 0.347745 Ha   43.1  4495 8.36 45.4 -1.15
J080717.58+251758.7 0.383252 Ha   42.6  3093 7.74 45.1 -0.794
J080803.27+325145.6 0.631568 MgII 44.3  4728 8.42 45   -1.62
J080838.73+273252.4 0.47762  Ha   42.7  3389 7.89 44.4 -1.65
J081009.62+211625.8 0.769466 MgII 44.2  5492 8.5  44.9 -1.78
J081314.19+215550.8 0.454432 Ha   41.9  4501 7.69 44   -1.88
J081338.47+215349.9 0.548448 MgII 44.3  2856 8.01 45   -1.16
J081352.60+243903.6 0.651118 MgII 44.1  5715 8.48 44.8 -1.85
J081537.56+384303.2 0.506738 Ha   42    3772 7.62 43.8 -1.98
J082018.50+344141.0 0.497461 MgII 44.5  4848 8.59 45.2 -1.54
J082537.64+320443.7 0.719988 MgII 44.2  5799 8.53 44.9 -1.84
J083414.18+270101.6 1.071886 MgII 44.6  1857 7.81 45.3 -0.672
J083716.47+035606.1 0.063482 Ha   40.7  5299 7.21 44.1 -1.24
J084158.34+035851.7 0.696807 MgII 43.7  4922 8.08 44.4 -1.89
J084528.72-002723.3 0.154388 Ha   41.9  4397 7.71 44.9 -1.01
J084637.65+000024.5 0.257489 Ha   42.5  1850 7.25 44.9 -0.489
J084924.70+002049.7 0.508254 Ha   42.4  8990 8.59 44   -2.73
J085321.89+010216.7 0.213946 Ha   41.9  4591 7.71 44.5 -1.38
J085337.26+014303.6 0.058189 Ha   40.7  4222 6.98 44.3 -0.838
J085512.13+032950.6 0.124046 Ha   42    3951 7.66 44.6 -1.21
J090254.12+015429.1 0.166121 Ha   41.3  6142 7.68 44.6 -1.28
J090315.11+010623.1 0.121657 Ha   41.5  7661 7.97 44.4 -1.77
J090315.87-000710.1 0.845034 MgII 44.3  4584 8.41 45   -1.58
J090459.92-004206.9 0.282439 Ha   42.2  4166 7.79 44.5 -1.5
J090535.77-004039.9 0.793011 MgII 44.9  6483 9.09 45.6 -1.63
J090550.30+003948.1 0.354041 Ha   42.4  7003 8.38 44.8 -1.8
J090612.02+014412.0 0.588482 MgII 44    7694 8.69 44.7 -2.13
J090624.60+505549.5 0.478108 Ha   42.3  3074 7.6  44.4 -1.34
J090826.74+002137.4 0.162574 Ha   42    1848 6.97 44.8 -0.33
J091459.16+050243.4 0.142516 Ha   41.6  7756 8.03 44.5 -1.66
J091649.41+000031.6 0.222549 Ha   42.5  7098 8.44 44.6 -2
J092313.53+043445.0 0.65682  MgII 44.6  6183 8.86 45.3 -1.72
J092629.23-000605.7 0.201324 Ha   41.5  3561 7.27 44.4 -1.1
J092739.77+050312.6 0.126061 Ha   42.3  4151 7.88 44.7 -1.38
J092957.88+001508.7 0.800271 MgII 44.8  7464 9.16 45.5 -1.79
J093041.65+011842.1 2.396249 MgII 41.9  6117 7.21 42.6 -2.75
J093209.96+040319.9 0.275805 Ha   42.5  6620 8.38 44.4 -2.19
J093322.83+010120.9 0.159933 Ha   42    5851 8.03 44.9 -1.33
J093614.70+012105.9 0.302738 Ha   42.2  2830 7.45 44.5 -1.09
J103723.72+363341.6 0.519399 Ha   42.8  6809 8.56 44.8 -1.95
J112536.33+303915.9 0.575978 Ha   42.2  1598 6.95 44.5 -0.621
J112825.59+565646.1 0.615026 MgII 43.9  3486 7.91 44.6 -1.5
J113025.21+304033.7 0.842421 MgII 45.3  7719 9.49 46   -1.63
J113118.43+581841.8 0.311977 Ha   42.5  5336 8.19 44.9 -1.45
J113333.82+592152.5 0.486347 Ha   42.2  4650 7.92 44   -2.13
J113457.21+292502.4 0.392179 Ha   42.6  4188 8.06 44.7 -1.51
J121618.00+515946.1 0.623324 MgII 45    4657 8.85 45.7 -1.32
J132457.29+480241.3 0.271847 Ha   42.9  4597 8.3  45.2 -1.29
J135415.55+515925.9 0.319749 Ha   42.9  3061 7.95 45.1 -0.984
J135726.62+553736.0 2.363621 MgII 45.2  4029 8.84 45.9 -1.12
J135750.26+614309.0 0.737404 MgII 45    3974 8.7  45.7 -1.19
J140037.13+622132.9 0.075293 Ha   41.7  3505 7.37 44.5 -1.09
J140219.42+554556.4 0.76352  MgII 44    4783 8.28 44.7 -1.72
J140515.59+542458.0 0.083262 Ha   41.2  4849 7.4  44.3 -1.3
J142613.05+321212.3 0.523328 Ha   43.1  2975 8    44.6 -1.6
J142813.06+045247.6 0.445953 MgII 44.2  3817 8.2  44.9 -1.45
J142835.15+305639.6 0.673064 MgII 44.2  3751 8.17 44.9 -1.44
J143438.23+034121.9 0.331644 Ha   41.6  4961 7.64 44   -1.79
J143732.94+355947.1 0.370782 Ha   42.8  4503 8.23 44.2 -2.23
J144024.60+345624.2 0.752449 MgII 44.5  5854 8.76 45.2 -1.7
J144731.89+342921.1 0.387996 Ha   42.5  3387 7.8  44.8 -1.14
J160730.23+560305.6 0.717069 MgII 44.2  6596 8.66 44.9 -1.93
J160738.15+472349.1 0.516701 Ha   43.1  9664 9.04 45   -2.17
J161003.12+543627.9 0.267623 Ha   41.9  3532 7.52 44.4 -1.31
J161734.42+490211.9 0.880448 MgII 45    5668 9.01 45.7 -1.5
J162829.18+432948.6 0.260285 Ha   42.8  4825 8.26 45.1 -1.34
J163110.02+384457.4 0.583915 MgII 44.8  4969 8.78 45.5 -1.45
J165234.96+393733.4 0.641484 MgII 43.9  4669 8.19 44.6 -1.74
J211834.39+005322.2 0.451338 Ha   42.3  3898 7.79 44.4 -1.55
J212928.91+000415.9 0.180379 Ha   41.4  2196 6.77 44.6 -0.33
J213517.46+002020.4 0.181268 Ha   41.6  1942 6.82 44.3 -0.715
J220946.60-003822.8 0.088949 Ha   41.2  1509 6.38 44   -0.575
J221026.83-001721.1 0.44867  Ha   42    4155 7.71 44.5 -1.34
J221055.80-001702.4 0.657455 MgII 44.2  4577 8.35 44.9 -1.61
J222210.54+203340.7 0.568833 Ha   42.3  4567 7.94 44.1 -2.02
J222306.32+194431.6 0.259936 Ha   42.1  3092 7.49 43.7 -1.97
J222515.86+212758.3 0.882035 MgII 44.7  6185 8.9  45.4 -1.69
J233650.69+004042.5 0.161514 Ha   41.9  6155 7.98 44.4 -1.71
J235042.15-010425.0 0.396912 Ha   42.4  2773 7.58 44.2 -1.56
J235214.78+005103.3 0.602111 MgII 43.4  5155 7.95 44.1 -2.04
J235720.13-005830.0 0.339078 Ha   42.3  3712 7.76 45   -0.974
J235720.19+004012.8 0.220698 Ha   41.2  6142 7.61 43.3 -2.48


==> anc/table7_mrt.txt <==
Title: Exploring Changing-look Active Galactic Nuclei with the Sloan Digital Sky Survey V:
    First Year Results
Authors: Grisha Zeltyn, Benny Trakhtenbrot, Michael Eracleous, Qian Yang, Paul Green, Scott F. Anderson,
    Stephanie LaMassa, Roberto J. Assef,      Franz E. Bauer, W.N. Brandt, Megan C. Davis, Sara E. Frederick,
    Logan B. Fries, Norman A. Grogin, Muryel Guolo,, Lorena Hernández-García, Anton M. Koekemoer, Mirko Krumpe,
    Xin Liu, Mary Loli Martínez-Aldama, Claudio Ricci, Donald P. Schneider, Yue Shen, Marzena Śniegowska, 
    Matthew J. Temple, Jonathan R. Trump, Yongquan Xue, Joel R. Brownstein, Tom Dwelly, Sean Morrison, 
    Dmitry Bizyaev, Kaike Pan, Juna A. Kollmeier
Table: Follow-up observations
================================================================================
Byte-by-byte Description of file: table7_mrt.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label     Explanations
--------------------------------------------------------------------------------
   1- 19 A19    ---      Name      SDSS Identifier 
  21- 27 A7     ---      Facility  Facility where spectrum was taken (1)
  29- 33 I5     mjd      Epoch     Epoch of the spectrum
--------------------------------------------------------------------------------
Note (1): Event type --
    LCOGT = the 2 m Faulkes Telescope North (FTN) and South (FTS) facilities, which are part of the Las Cumbres Observatory network;
    HET = the 10 m Hobby--Eberly Telescope at McDonald Observatory;
    Palomar = the 5.1 m Hale Telescope at the Palomar Observatory.
--------------------------------------------------------------------------------
J000715.14+260413.4 LCOGT   59517
J001153.87+015912.2 LCOGT   59495
J004149.62+243050.5 LCOGT   59514
J004459.09-010629.3 LCOGT   59495
J011536.11+003352.4 LCOGT   59501
J012946.72+150457.3 LCOGT   59515
                    LCOGT   59541
                    LCOGT   59587
                    LCOGT   59888
                    LCOGT   59915
J015854.50+001307.3 LCOGT   59593
                    HET     59927
J020428.59-031013.7 LCOGT   59501
                    LCOGT   59932
J020649.48-041452.7 LCOGT   59501
J021359.08-025352.8 LCOGT   59514
                    LCOGT   59560
J021610.31-005919.5 LCOGT   59501
J022105.64-044101.5 LCOGT   59503
J024508.68+003710.7 LCOGT   59503
J025618.52-000911.0 LCOGT   59512
                    LCOGT   59560
J074511.98+380911.3 LCOGT   59591
J074957.44+312006.1 HET     59941
                    LCOGT   60058
J075934.95+322143.3 LCOGT   59588
                    LCOGT   59639
                    HET     59681
                    HET     59693
J080133.29+341737.6 HET     59601
J080711.72+194439.7 LCOGT   59585
J081116.71+320935.4 LCOGT   59588
J083716.47+035606.1 LCOGT   59557
J084528.72-002723.3 LCOGT   59329
                    LCOGT   59350
                    HET     59592
J085337.26+014303.6 LCOGT   59560
                    LCOGT   59591
J085512.13+032950.6 HET     59576
J090315.11+010623.1 HET     59659
J090457.90+010423.1 LCOGT   59561
                    HET     59607
J090459.92-004206.9 HET     59576
J090826.74+002137.4 LCOGT   59565
J091232.94+001653.2 LCOGT   59958
J092629.23-000605.7 HET     59607
J092702.31+043308.2 LCOGT   59568
J093322.83+010120.9 HET     59608
J095902.76+021906.4 HET     59662
J095929.46+031101.5 HET     59662
J112647.32+303443.7 HET     59576
                    LCOGT   59640
J112951.94+233237.3 LCOGT   60046
J113118.43+581841.8 HET     59690
J113333.82+592152.5 HET     60088
J113457.21+292502.4 HET     59637
                    HET     59648
                    HET     59674
J120106.15+580336.7 HET     59676
J120906.50+212240.9 LCOGT   59329
J121345.97+484419.4 LCOGT   60057
                    HET     60061
J121618.00+515946.1 HET     59687
J123546.98+632921.9 Palomar 59412
J124330.97+280510.9 Palomar 59411
J140037.13+622132.9 LCOGT   59430
J140515.59+542458.0 Palomar 59411
                    Palomar 59412
J141041.25+531849.0 LCOGT   59432
J141144.12+531508.6 Palomar 59412
J141420.87+521629.9 Palomar 59412
J141550.68+334359.3 LCOGT   59438
J142230.38+322310.5 LCOGT   59431
J142530.19+052735.6 LCOGT   59439
J155829.36+271714.2 Palomar 59412
                    LCOGT   59803
J160451.30+553223.5 LCOGT   59448
J160541.43+464554.1 LCOGT   59640
J160738.15+472349.1 Palomar 59412
J162752.18+541912.6 LCOGT   59442
J162829.18+432948.6 LCOGT   59443
                    LCOGT   59601
                    LCOGT   59663
                    HET     59720
                    LCOGT   59729
J163720.21+494907.6 Palomar 59411
J165234.96+393733.4 LCOGT   59807
                    HET     59851
J165252.60+360057.4 Palomar 59411
                    HET     59634
                    LCOGT   59803
J174707.08-000644.8 LCOGT   59509
                    LCOGT   59778
                    LCOGT   59784
                    HET     59795
J212444.67-002016.9 LCOGT   59500
J212928.91+000415.9 Palomar 59492
                    LCOGT   59498
J213008.94+002610.0 LCOGT   59519
J213455.41-010132.6 Palomar 59492
                    LCOGT   59494
J220946.60-003822.8 LCOGT   59515
                    HET     59828
                    HET     59854
J221026.83-001721.1 LCOGT   59494
J232707.99+243458.3 LCOGT   59510
J233650.69+004042.5 LCOGT   59495
J233958.78-002736.1 LCOGT   59495
J235439.15+005751.9 LCOGT   59495                   

